Matching Collinear and Small-x Factorization Calculations for Inclusive Hadron Production in pA Collisions

We construct a theoretical framework to match the formulas for forward inclusive hadron productions in pA collisions in the small-x saturation formalism and collinear factorization. The small-x calculation can be viewed as a power series in $Q_s^2/k_\perp^2$, in which the collinear factorization result corresponds to the leading term. At high transverse momentum, the subleading correction terms are insignficant, whereas at low $p_\perp$, the power corrections become important and the small-x resummation is essential to describe the differential cross section. We show that the familiar collinear factorization calculation can smoothly match the results from small-x factorization at next-to-leading order in $\alpha_s$ when we use exact kinematics, as opposed to the approximate kinematics in previous work. With this matching, we can describe the experimental data from RHIC very well at high $p_\perp$.

==> anc/brahms-dAu-mu10-rcBKL01-e.Y22.summary.dat <==
pT Y mu2 lo-mean lo-stddev lo-errbound nlo-mean nlo-stddev nlo-errbound 
0.35 2.2 10 2.8924514e+00 4.7468572e-04 1.8970387e-04 1.6083857e+01 7.3236737e-02 2.4674066e-02 
0.4 2.2 10 1.9186029e+00 2.1802453e-04 1.2716530e-04 8.8321429e+00 5.2081057e-02 1.7859181e-02 
0.45 2.2 10 1.3160500e+00 2.6827491e-04 8.7568894e-05 5.1568971e+00 3.5902443e-02 1.3393386e-02 
0.5 2.2 10 9.2752029e-01 1.3743540e-04 6.2012574e-05 3.1676557e+00 1.8184864e-02 9.1173036e-03 
0.55 2.2 10 6.6843986e-01 1.2124406e-04 4.4291563e-05 2.0154486e+00 1.6388445e-02 5.9474921e-03 
0.6 2.2 10 4.9086957e-01 7.2802781e-05 3.2626761e-05 1.3128243e+00 1.0233910e-02 4.7410936e-03 
0.65 2.2 10 3.6629829e-01 6.9803222e-05 2.4609992e-05 8.9918014e-01 8.9704570e-03 3.5280200e-03 
0.7 2.2 10 2.7710571e-01 5.6628398e-05 1.8567864e-05 6.1876257e-01 1.0293900e-02 2.9251065e-03 
0.75 2.2 10 2.1222857e-01 4.4835755e-05 1.4250420e-05 4.3349200e-01 6.7242874e-03 2.3528953e-03 
0.8 2.2 10 1.6429314e-01 3.4795027e-05 1.1157778e-05 3.1261357e-01 6.6134122e-03 2.0075907e-03 
0.85 2.2 10 1.2840257e-01 2.6288820e-05 8.7173866e-06 2.2417986e-01 3.6705473e-03 1.5426004e-03 
0.9 2.2 10 1.0121300e-01 1.9625057e-05 6.8531909e-06 1.6739443e-01 2.8405257e-03 1.0492312e-03 
0.95 2.2 10 8.0391200e-02 1.4892376e-05 5.4471471e-06 1.2567057e-01 2.9649803e-03 1.0363869e-03 
1 2.2 10 6.4304743e-02 1.1910243e-05 4.3352250e-06 9.4937500e-02 1.8686024e-03 8.8981562e-04 
1.05 2.2 10 5.1764571e-02 9.6646209e-06 3.5264457e-06 7.2760700e-02 2.0517912e-03 7.7530250e-04 
1.09 2.2 10 4.3701000e-02 8.4825872e-06 2.9657819e-06 5.8693029e-02 6.5892196e-04 6.4559877e-04 
1.2 2.2 10 2.7913629e-02 5.9441963e-06 1.9097496e-06 3.4779800e-02 9.4984641e-04 4.7300484e-04 
1.29 2.2 10 1.9670043e-02 4.2462949e-06 1.3467964e-06 2.2833614e-02 7.8162886e-04 3.3230252e-04 
1.4 2.2 10 1.3053300e-02 2.4213338e-06 8.9153448e-07 1.4129829e-02 6.9751288e-04 2.4316289e-04 
1.45 2.2 10 1.0894571e-02 1.3466512e-06 7.4626795e-07 1.1456286e-02 6.9139789e-04 2.2759009e-04 
1.49 2.2 10 9.4527357e-03 1.6631455e-06 6.4769306e-07 9.9319514e-03 6.4129431e-04 2.1464121e-04 
1.55 2.2 10 7.6679829e-03 9.7671043e-07 5.2617408e-07 8.1484343e-03 7.5332350e-04 1.6304991e-04 
1.6 2.2 10 6.4622843e-03 7.2239398e-07 4.4084242e-07 6.7299014e-03 3.1567657e-04 1.4664540e-04 
1.69 2.2 10 4.7836414e-03 4.3264729e-07 3.2727089e-07 5.0023086e-03 2.5154017e-04 1.2280978e-04 
1.8 2.2 10 3.3507029e-03 4.8467115e-07 2.2784397e-07 3.2779471e-03 1.7008439e-04 1.0289752e-04 
1.89 2.2 10 2.5262629e-03 5.3643570e-07 1.7140988e-07 2.4402586e-03 1.7005090e-04 7.7851328e-05 
2 2.2 10 1.8065571e-03 4.7373031e-07 1.2176607e-07 1.7789414e-03 1.0033587e-04 6.0353885e-05 
2.13 2.2 10 1.2317357e-03 1.8592296e-07 8.3135021e-08 1.3561171e-03 1.1558426e-04 5.1484027e-05 
2.2 2.2 10 1.0078557e-03 1.4753761e-07 6.8118693e-08 1.0701270e-03 1.7474439e-04 5.4505632e-05 
2.3 2.2 10 7.6152857e-04 6.8439456e-08 5.0821758e-08 8.6330229e-04 8.3423560e-05 3.6423362e-05 
2.4 2.2 10 5.7968943e-04 6.1395340e-08 3.8494446e-08 6.7596286e-04 1.1454917e-04 3.2819214e-05 
2.5 2.2 10 4.4430271e-04 6.4197718e-08 2.9483742e-08 5.1580157e-04 5.1588828e-05 2.5856197e-05 
2.55 2.2 10 3.8994643e-04 4.5900069e-08 2.5565774e-08 5.0331614e-04 7.2091795e-05 2.3601384e-05 
2.6 2.2 10 3.4280786e-04 4.1246397e-08 2.2374849e-08 3.8088357e-04 3.2498915e-05 1.9822915e-05 
2.7 2.2 10 2.6618643e-04 4.8576470e-08 1.7828456e-08 3.2315029e-04 4.4295946e-05 1.6933860e-05 
2.8 2.2 10 2.0792300e-04 3.9867638e-08 1.3729704e-08 2.8412229e-04 4.3762819e-05 1.5795404e-05 
2.9 2.2 10 1.6338543e-04 3.2832289e-08 1.0743213e-08 1.7853157e-04 3.7416836e-05 1.5218426e-05 
3 2.2 10 1.2908571e-04 2.2606663e-08 8.5033940e-09 1.6680457e-04 3.2339655e-05 1.0860426e-05 
3.1 2.2 10 1.0252729e-04 1.8667881e-08 6.6643063e-09 1.4483443e-04 2.2776674e-05 9.8462760e-06 
3.2 2.2 10 8.1858014e-05 1.6568078e-08 5.3404397e-09 1.1671600e-04 1.9704435e-05 8.5979920e-06 
3.33 2.2 10 6.1523629e-05 1.1962168e-08 3.9929917e-09 1.0084831e-04 1.4086710e-05 6.8649463e-06 
3.4 2.2 10 5.2925214e-05 9.8541403e-09 3.4121096e-09 7.9968543e-05 1.7198439e-05 6.2291396e-06 


==> anc/brahms-dAu-mu10-rcBKL01-e.Y32.summary.dat <==
pT Y mu2 lo-mean lo-stddev lo-errbound nlo-mean nlo-stddev nlo-errbound 
0.25 3.2 10 3.5410457e+00 2.3645339e-04 1.3785349e-04 4.5044471e+01 7.2242186e-02 2.2015818e-02 
0.3 3.2 10 2.0932900e+00 1.4442002e-04 8.1059442e-05 1.9797971e+01 1.9852867e-02 1.0202483e-02 
0.35 3.2 10 1.3116914e+00 8.8386905e-05 5.0902939e-05 9.7518229e+00 1.2119498e-02 5.2301920e-03 
0.4 3.2 10 8.5865386e-01 7.7565509e-05 3.3356883e-05 5.2139443e+00 8.1355865e-03 3.2794380e-03 
0.45 3.2 10 5.8162886e-01 5.2086271e-05 2.2069774e-05 2.9788014e+00 5.3433281e-03 1.9939935e-03 
0.5 3.2 10 4.0498086e-01 3.0139810e-05 1.5502148e-05 1.7836971e+00 2.3471850e-03 1.2816447e-03 
0.55 3.2 10 2.8848814e-01 3.3395588e-05 1.0982419e-05 1.1114557e+00 2.5489598e-03 8.7188123e-04 
0.6 3.2 10 2.0944771e-01 1.7400446e-05 7.9735907e-06 7.1782357e-01 1.1395226e-03 5.9856114e-04 
0.65 3.2 10 1.5457029e-01 1.2521003e-05 5.8431582e-06 4.7640029e-01 1.4573481e-03 4.1443092e-04 
0.7 3.2 10 1.1568900e-01 1.1904381e-05 4.3626533e-06 3.2335657e-01 7.2615698e-04 3.0030323e-04 
0.75 3.2 10 8.7653214e-02 8.2982664e-06 3.2777821e-06 2.2358986e-01 6.1128119e-04 2.0733716e-04 
0.8 3.2 10 6.7138657e-02 5.8473088e-06 2.5031968e-06 1.5730014e-01 4.2075932e-04 1.3994117e-04 
0.85 3.2 10 5.1920300e-02 5.2038447e-06 1.9155380e-06 1.1269571e-01 2.9280989e-04 1.0879335e-04 
0.9 3.2 10 4.0495843e-02 3.8429368e-06 1.4745267e-06 8.1711771e-02 1.8181285e-04 8.9220306e-05 
0.95 3.2 10 3.1828457e-02 2.2783811e-06 1.1651734e-06 6.0131143e-02 1.0882727e-04 6.5810133e-05 
1 3.2 10 2.5191786e-02 2.3338678e-06 9.0724323e-07 4.4705029e-02 1.7368497e-04 5.2125490e-05 
1.05 3.2 10 2.0065243e-02 1.3069672e-06 7.2342901e-07 3.3555843e-02 9.7393984e-05 4.3958800e-05 
1.09 3.2 10 1.6795257e-02 1.2970925e-06 6.0276103e-07 2.6889686e-02 3.7395012e-05 3.5176976e-05 
1.2 3.2 10 1.0472957e-02 8.3299313e-07 3.6679373e-07 1.5001514e-02 4.9818311e-05 2.0848851e-05 
1.29 3.2 10 7.2321714e-03 6.9157023e-07 2.5045063e-07 9.5345843e-03 2.1188948e-05 1.3676689e-05 
1.4 3.2 10 4.6781057e-03 3.3750586e-07 1.6058899e-07 5.6370386e-03 4.2228779e-06 7.9251116e-06 
1.49 3.2 10 3.3148714e-03 2.4787258e-07 1.1226677e-07 3.7339843e-03 1.3816102e-05 5.6879697e-06 
1.6 3.2 10 2.2035457e-03 1.8844151e-07 7.3260832e-08 2.3168786e-03 7.2523443e-06 3.8817359e-06 
1.69 3.2 10 1.5923414e-03 1.0656032e-07 5.1901623e-08 1.5848171e-03 8.4044184e-06 2.9423606e-06 
1.8 3.2 10 1.0812086e-03 5.8414424e-08 3.4595954e-08 1.0148100e-03 2.8041602e-06 1.9401590e-06 
1.89 3.2 10 7.9348543e-04 4.7593088e-08 2.4781929e-08 7.1430243e-04 2.9996074e-06 1.3040875e-06 
2 3.2 10 5.4795386e-04 3.3824879e-08 1.6882292e-08 4.6774029e-04 2.0459349e-06 9.7852914e-07 
2.13 3.2 10 3.5736357e-04 3.3742119e-08 1.0880911e-08 2.9115329e-04 1.2984887e-06 6.5684594e-07 
2.2 3.2 10 2.8505071e-04 1.9681132e-08 8.5562021e-09 2.2601443e-04 1.0523849e-06 6.0573803e-07 
2.3 3.2 10 2.0729857e-04 1.4763441e-08 5.9876963e-09 1.5845000e-04 7.8885957e-07 4.1805185e-07 
2.4 3.2 10 1.5149114e-04 8.7084289e-09 4.3360049e-09 1.1283500e-04 7.6980406e-07 2.9886839e-07 
2.5 3.2 10 1.1119157e-04 7.8895436e-09 3.0669503e-09 8.0095443e-05 7.8010841e-07 2.0714606e-07 
2.55 3.2 10 9.5405257e-05 6.6004020e-09 2.5942091e-09 6.7761786e-05 3.1200596e-07 1.7447213e-07 
2.6 3.2 10 8.1937871e-05 5.7942618e-09 2.2524814e-09 5.7436886e-05 3.4461020e-07 1.6120120e-07 
2.7 3.2 10 6.0593343e-05 3.3839356e-09 1.6306552e-09 4.1329900e-05 1.2436003e-07 1.2445876e-07 
2.8 3.2 10 4.4953114e-05 2.7642765e-09 1.1889659e-09 2.9863200e-05 1.5686020e-07 9.0537788e-08 
2.9 3.2 10 3.3444000e-05 1.9405448e-09 8.7729997e-10 2.1774486e-05 1.5255584e-07 7.5334930e-08 
3 3.2 10 2.4942443e-05 1.6994597e-09 6.2687522e-10 1.5857157e-05 1.1130652e-07 4.9248261e-08 
3.1 3.2 10 1.8643443e-05 9.9836601e-10 4.5778656e-10 1.1611029e-05 9.9263196e-08 4.1594155e-08 
3.2 3.2 10 1.3961171e-05 8.8433072e-10 3.3392610e-10 8.4750900e-06 3.9484196e-08 2.7780901e-08 
3.31 3.2 10 1.0175271e-05 6.1112142e-10 2.3588041e-10 6.0131200e-06 4.0218851e-08 2.0806720e-08 
3.4 3.2 10 7.8633600e-06 3.3991596e-10 1.7917434e-10 4.5549043e-06 1.1562590e-08 1.7651910e-08 


==> anc/brahms-dAu-mu10-rcBKL01.Y22.summary.dat <==
pT Y mu2 lomean lostddev loerrbound nlomean nlostddev nloerrbound
0.35 2.2 10 2.8920929e+00 0 1.7555822e-04 1.1823986e+00 1.6578794e-01 6.7619291e-02
0.4 2.2 10 1.9184214e+00 0 1.1814415e-04 7.2131200e-01 7.3822704e-02 4.9200623e-02
0.45 2.2 10 1.3158786e+00 0 8.0744124e-05 4.8218400e-01 8.4830832e-02 3.7842596e-02
0.5 2.2 10 9.2742071e-01 0 5.7235708e-05 2.8927757e-01 3.5127919e-02 2.7239902e-02
0.55 2.2 10 6.6835257e-01 0 4.1486017e-05 2.3369957e-01 2.6059424e-02 2.4366996e-02
0.6 2.2 10 4.9079900e-01 0 3.0508029e-05 1.4181043e-01 2.2407093e-02 1.8891102e-02
0.65 2.2 10 3.6624057e-01 0 2.2774939e-05 1.2488960e-01 1.9057621e-02 1.4118566e-02
0.7 2.2 10 2.7708014e-01 0 1.7289992e-05 6.8767271e-02 2.9898760e-02 1.2132409e-02
0.75 2.2 10 2.1219500e-01 0 1.3234825e-05 4.4642244e-02 1.8783281e-02 9.6367199e-03
0.8 2.2 10 1.6426371e-01 0 1.0286983e-05 4.7765829e-02 1.5565322e-02 7.8169908e-03
0.85 2.2 10 1.2838043e-01 0 8.0136882e-06 2.9195877e-02 1.3245901e-02 6.3548002e-03
0.9 2.2 10 1.0118800e-01 0 6.3429525e-06 1.6471829e-02 3.7367809e-03 5.1596087e-03
0.95 2.2 10 8.0368743e-02 0 5.0397298e-06 7.0333113e-03 4.7888238e-03 4.4934754e-03
1 2.2 10 6.4289900e-02 0 4.0227010e-06 -2.0035300e-03 1.2313279e-02 4.1426187e-03
1.05 2.2 10 5.1754343e-02 0 3.2343389e-06 -4.7428800e-04 7.3807213e-03 3.3943560e-03
1.09 2.2 10 4.3695529e-02 0 2.7324883e-06 -3.0057129e-03 4.3610306e-03 3.1919513e-03
1.2 2.2 10 2.7905371e-02 0 1.7535841e-06 -7.5609900e-03 3.0192253e-03 2.1369769e-03
1.29 2.2 10 1.9666771e-02 0 1.2368154e-06 -6.5185297e-03 3.3974363e-03 1.8298311e-03
1.4 2.2 10 1.3050800e-02 0 8.1468200e-07 -6.2708383e-03 3.4040279e-03 1.3534568e-03
1.45 2.2 10 1.0894757e-02 0 6.8043668e-07 -7.3950400e-03 1.2161616e-03 1.0433699e-03
1.49 2.2 10 9.4516714e-03 0 5.8973789e-07 -7.1484771e-03 1.4614701e-03 1.1781580e-03
1.55 2.2 10 7.6669014e-03 0 4.8086566e-07 -7.3542100e-03 9.1387321e-04 8.2658539e-04
1.6 2.2 10 6.4610857e-03 0 4.0129350e-07 -7.0141300e-03 1.4936510e-03 8.4445501e-04
1.69 2.2 10 4.7825857e-03 0 2.9838505e-07 -6.3797143e-03 9.2377292e-04 6.5154862e-04
1.8 2.2 10 3.3492486e-03 0 2.0575985e-07 -5.9725571e-03 4.6641267e-04 5.3606328e-04
1.89 2.2 10 2.5250714e-03 0 1.5346115e-07 -5.3281514e-03 6.1154218e-04 4.3375791e-04
2 2.2 10 1.8055786e-03 0 1.0906793e-07 -5.1458357e-03 2.9618656e-04 3.6028833e-04
2.13 2.2 10 1.2309843e-03 0 7.2730015e-08 -4.0989671e-03 2.4859249e-04 2.9322461e-04
2.2 2.2 10 1.0070500e-03 0 5.9412215e-08 -3.8828257e-03 1.9387489e-04 2.4422529e-04
2.3 2.2 10 7.6096343e-04 0 4.3998607e-08 -3.4930643e-03 2.6100538e-04 2.1569443e-04
2.4 2.2 10 5.7913371e-04 0 3.3095173e-08 -2.9783300e-03 2.2573222e-04 1.6706305e-04
2.5 2.2 10 4.4382000e-04 0 2.5381385e-08 -2.7756571e-03 1.0755892e-04 1.5224212e-04
2.55 2.2 10 3.8950300e-04 0 2.2260894e-08 -2.7743057e-03 1.5548497e-04 1.3426312e-04
2.6 2.2 10 3.4238171e-04 0 1.9464853e-08 -2.5837414e-03 1.4076752e-04 1.2015468e-04
2.7 2.2 10 2.6579200e-04 0 1.5016638e-08 -2.2874000e-03 1.7241091e-04 1.0316757e-04
2.8 2.2 10 2.0759243e-04 0 1.1532606e-08 -2.0005329e-03 1.1596165e-04 9.6110592e-05
2.9 2.2 10 1.6307186e-04 0 8.9543434e-09 -1.8525171e-03 1.2519642e-04 7.8833867e-05
3 2.2 10 1.2880700e-04 0 6.9861310e-09 -1.7045471e-03 1.2947214e-04 7.1407072e-05
3.1 2.2 10 1.0228443e-04 0 5.4894986e-09 -1.5405143e-03 9.7730037e-05 5.9902393e-05
3.2 2.2 10 8.1631329e-05 0 4.2671339e-09 -1.4002171e-03 3.2509818e-05 5.1519899e-05
3.33 2.2 10 6.1322914e-05 0 3.1781135e-09 -1.2373729e-03 7.4485074e-05 4.3263461e-05
3.4 2.2 10 5.2739857e-05 0 2.7138479e-09 -1.2002714e-03 6.5343709e-05 3.8503824e-05


==> anc/brahms-dAu-mu10-rcBKL01.Y32.summary.dat <==
pT Y mu2 lomean lostddev loerrbound nlomean nlostddev nloerrbound
0.25 3.2 10 3.5410386e+00 0 1.3019706e-04 1.2749129e+00 3.1471781e-02 1.6886485e-02
0.3 3.2 10 2.0932086e+00 0 7.6406083e-05 7.7896043e-01 1.4150984e-02 1.1563628e-02
0.35 3.2 10 1.3116586e+00 0 4.7697085e-05 4.9895486e-01 1.6544429e-02 7.6125840e-03
0.4 3.2 10 8.5866657e-01 0 3.0782739e-05 3.3261300e-01 1.1784009e-02 5.6485631e-03
0.45 3.2 10 5.8162486e-01 0 2.0814936e-05 2.2419100e-01 5.9712655e-03 3.6340103e-03
0.5 3.2 10 4.0500043e-01 0 1.4456377e-05 1.5630971e-01 3.6820042e-03 2.8320101e-03
0.55 3.2 10 2.8847643e-01 0 1.0259782e-05 1.0981257e-01 2.4777803e-03 2.0022430e-03
0.6 3.2 10 2.0944614e-01 0 7.3931433e-06 8.0758243e-02 2.2261872e-03 1.6865947e-03
0.65 3.2 10 1.5457157e-01 0 5.4208724e-06 5.7878743e-02 1.1623074e-03 1.1297357e-03
0.7 3.2 10 1.1568643e-01 0 4.0173250e-06 4.2237057e-02 1.5086964e-03 9.2466140e-04
0.75 3.2 10 8.7657871e-02 0 3.0422187e-06 3.1768100e-02 8.3350132e-04 7.3315914e-04
0.8 3.2 10 6.7140414e-02 0 2.3169467e-06 2.2639029e-02 9.4987608e-04 6.6240949e-04
0.85 3.2 10 5.1920771e-02 0 1.7787252e-06 1.7324529e-02 5.8200785e-04 5.0627422e-04
0.9 3.2 10 4.0496800e-02 0 1.3769545e-06 1.3235329e-02 3.4585520e-04 3.7656513e-04
0.95 3.2 10 3.1830157e-02 0 1.0787553e-06 1.0001110e-02 3.9369969e-04 3.0386159e-04
1 3.2 10 2.5192014e-02 0 8.4896780e-07 7.5402071e-03 2.9837701e-04 2.7730884e-04
1.05 3.2 10 2.0065257e-02 0 6.6818791e-07 5.9260057e-03 2.0626144e-04 2.1401315e-04
1.09 3.2 10 1.6795171e-02 0 5.5562750e-07 4.8811229e-03 3.3200652e-04 1.9620143e-04
1.2 3.2 10 1.0472857e-02 0 3.4717350e-07 2.7039614e-03 1.7541340e-04 1.4216587e-04
1.29 3.2 10 7.2324129e-03 0 2.3470939e-07 1.5797114e-03 9.1388375e-05 1.0024900e-04
1.4 3.2 10 4.6781986e-03 0 1.4894054e-07 8.4392314e-04 8.5637378e-05 7.2261222e-05
1.49 3.2 10 3.3148514e-03 0 1.0376710e-07 4.2478871e-04 5.8425894e-05 4.6284480e-05
1.6 3.2 10 2.2035686e-03 0 6.8484665e-08 1.5805443e-04 6.8186899e-05 3.2986785e-05
1.69 3.2 10 1.5923971e-03 0 4.8622075e-08 4.0322243e-05 4.2564243e-05 2.7170334e-05
1.8 3.2 10 1.0812271e-03 0 3.1933930e-08 -2.6019374e-05 1.5137846e-05 1.8705939e-05
1.89 3.2 10 7.9347400e-04 0 2.2939679e-08 -6.0769200e-05 1.5116321e-05 1.4676143e-05
2 3.2 10 5.4794300e-04 0 1.5612011e-08 -1.0219354e-04 2.1391422e-05 1.1722353e-05
2.13 3.2 10 3.5734914e-04 0 1.0077441e-08 -7.5867643e-05 1.5962589e-05 8.2425978e-06
2.2 3.2 10 2.8504943e-04 0 7.8625286e-09 -7.9118571e-05 5.7653884e-06 6.3254649e-06
2.3 3.2 10 2.0730100e-04 0 5.6405971e-09 -6.8106986e-05 8.9568760e-06 5.6564991e-06
2.4 3.2 10 1.5148757e-04 0 3.9951955e-09 -5.9589129e-05 5.1579836e-06 3.8513560e-06
2.5 3.2 10 1.1119029e-04 0 2.8607195e-09 -5.2969671e-05 4.0756508e-06 3.0154689e-06
2.55 3.2 10 9.5400486e-05 0 2.4804765e-09 -5.0429229e-05 4.4617622e-06 2.3889339e-06
2.6 3.2 10 8.1934971e-05 0 2.1115158e-09 -4.5679214e-05 5.5384866e-06 2.4537122e-06
2.7 3.2 10 6.0592071e-05 0 1.5206585e-09 -3.8007300e-05 1.5771024e-06 1.8840575e-06
2.8 3.2 10 4.4952271e-05 0 1.1070937e-09 -3.2154814e-05 1.8771061e-06 1.4735213e-06
2.9 3.2 10 3.3443886e-05 0 8.0799648e-10 -2.6950186e-05 1.4790403e-06 1.1122566e-06
3 3.2 10 2.4942786e-05 0 5.9052022e-10 -2.1213486e-05 1.1425603e-06 9.7661933e-07
3.1 3.2 10 1.8643957e-05 0 4.2572539e-10 -1.7962743e-05 7.5572297e-07 7.2490778e-07
3.2 3.2 10 1.3960786e-05 0 3.2117421e-10 -1.4642629e-05 4.9413022e-07 5.6771896e-07
3.31 3.2 10 1.0175014e-05 0 2.2152783e-10 -1.1599971e-05 7.4182550e-07 4.5040369e-07
3.4 3.2 10 7.8634329e-06 0 1.6739222e-10 -9.5915500e-06 4.8595979e-07 3.4320094e-07


==> anc/brahms-dAu-mu50-rcBKL01-e.Y22.summary.dat <==
pT Y mu2 lo-mean lo-stddev lo-errbound nlo-mean nlo-stddev nlo-errbound 
0.35 2.2 50 2.5313700e+00 3.4496377e-04 1.5775678e-04 1.1553114e+01 9.9306847e-02 2.6434323e-02 
0.4 2.2 50 1.6264543e+00 2.6784095e-04 1.0118104e-04 6.1845971e+00 3.1310409e-02 1.5007206e-02 
0.45 2.2 50 1.0846557e+00 2.0817967e-04 6.7837683e-05 3.5260900e+00 2.4013957e-02 1.0738399e-02 
0.5 2.2 50 7.4536943e-01 1.0027228e-04 4.6663362e-05 2.1225029e+00 2.0941176e-02 6.7607402e-03 
0.55 2.2 50 5.2501757e-01 7.9004262e-05 3.2461266e-05 1.3341671e+00 1.9649209e-02 6.2412666e-03 
0.6 2.2 50 3.7754357e-01 6.8431106e-05 2.3327181e-05 8.5009871e-01 1.0650213e-02 4.0235710e-03 
0.65 2.2 50 2.7633671e-01 5.0323849e-05 1.7128645e-05 5.6890971e-01 7.0241761e-03 3.0915595e-03 
0.7 2.2 50 2.0536043e-01 3.6734014e-05 1.2716445e-05 3.8803357e-01 5.1539890e-03 2.3696315e-03 
0.75 2.2 50 1.5465643e-01 2.6816078e-05 9.5380465e-06 2.6554529e-01 4.0769069e-03 1.9425043e-03 
0.8 2.2 50 1.1784529e-01 1.7822252e-05 7.3294280e-06 1.9257943e-01 4.7522698e-03 1.6380513e-03 
0.85 2.2 50 9.0735686e-02 1.4655904e-05 5.5970893e-06 1.3906257e-01 1.9223133e-03 1.3120830e-03 
0.9 2.2 50 7.0516929e-02 1.2243799e-05 4.2943258e-06 1.0000714e-01 2.4200987e-03 1.0245007e-03 
0.95 2.2 50 5.5269343e-02 9.8146912e-06 3.3990620e-06 7.5730229e-02 3.1171558e-03 7.6966412e-04 
1 2.2 50 4.3647643e-02 7.4796595e-06 2.6649238e-06 5.6408414e-02 1.2176527e-03 6.4996235e-04 
1.05 2.2 50 3.4711957e-02 5.6772370e-06 2.1208668e-06 4.2528700e-02 9.1994772e-04 5.1756092e-04 
1.09 2.2 50 2.9033129e-02 4.8481850e-06 1.7797911e-06 3.4547614e-02 7.2130968e-04 4.9490840e-04 
1.2 2.2 50 1.8103486e-02 3.5373229e-06 1.1055554e-06 1.9692514e-02 7.3894075e-04 3.6624046e-04 
1.29 2.2 50 1.2527900e-02 2.5190701e-06 7.5289375e-07 1.2408914e-02 5.4702439e-04 2.9113153e-04 
1.4 2.2 50 8.1466686e-03 9.8130276e-07 4.9309477e-07 8.1642314e-03 3.9508339e-04 1.7960413e-04 
1.45 2.2 50 6.7428286e-03 1.1163516e-06 4.0503995e-07 6.6476686e-03 3.9958971e-04 1.5824763e-04 
1.49 2.2 50 5.8104929e-03 4.2720735e-07 3.5143627e-07 5.9046943e-03 2.4655856e-04 1.5631786e-04 
1.55 2.2 50 4.6684800e-03 4.2975076e-07 2.8030100e-07 4.5024614e-03 4.9797688e-04 1.2554944e-04 
1.6 2.2 50 3.9045957e-03 4.7611095e-07 2.3338603e-07 3.6918886e-03 2.3963468e-04 1.0879897e-04 
1.69 2.2 50 2.8537800e-03 5.5118055e-07 1.7014063e-07 2.8209157e-03 1.5642233e-04 8.0363553e-05 
1.8 2.2 50 1.9701100e-03 1.9041308e-07 1.1613547e-07 1.8033486e-03 1.4194311e-04 8.0065473e-05 
1.89 2.2 50 1.4692829e-03 1.5433862e-07 8.5483064e-08 1.5145400e-03 4.3099098e-04 6.0241064e-05 
2 2.2 50 1.0384229e-03 1.9373873e-07 5.9691626e-08 1.1149779e-03 1.9842570e-04 4.6481989e-05 
2.13 2.2 50 6.9903571e-04 9.9601656e-08 3.9680843e-08 6.6406714e-04 7.8483879e-05 3.4715260e-05 
2.2 2.2 50 5.6850686e-04 1.0486785e-07 3.2287243e-08 5.5507843e-04 3.8595552e-05 3.1511489e-05 
2.3 2.2 50 4.2614014e-04 4.0254294e-08 2.3699525e-08 4.4474171e-04 3.5875481e-05 2.4079021e-05 
2.4 2.2 50 3.2198843e-04 2.8604980e-08 1.7832958e-08 3.6815700e-04 4.1903744e-05 2.4199952e-05 
2.5 2.2 50 2.4514843e-04 2.1104212e-08 1.3324530e-08 2.5213986e-04 3.6242580e-05 1.5971617e-05 
2.55 2.2 50 2.1450243e-04 1.9797959e-08 1.1611547e-08 2.2032471e-04 3.6927814e-05 1.4707010e-05 
2.6 2.2 50 1.8801900e-04 2.0199010e-08 1.0058863e-08 2.0975729e-04 5.6910696e-05 1.3599968e-05 
2.7 2.2 50 1.4519057e-04 2.4117908e-08 7.7045161e-09 1.7478814e-04 1.6922002e-05 1.0483693e-05 
2.8 2.2 50 1.1284829e-04 1.5709090e-08 5.9152540e-09 1.0981994e-04 2.1057323e-05 9.7429307e-06 
2.9 2.2 50 8.8265771e-05 1.1671175e-08 4.5472993e-09 1.0617474e-04 1.7964926e-05 9.5804518e-06 
3 2.2 50 6.9443171e-05 9.1805251e-09 3.5529734e-09 9.5342157e-05 2.7985438e-05 7.4741087e-06 
3.1 2.2 50 5.4947414e-05 8.0605616e-09 2.7879409e-09 7.8873814e-05 1.3849817e-05 6.1338671e-06 
3.2 2.2 50 4.3708357e-05 8.5906689e-09 2.1783982e-09 6.2836371e-05 8.6772967e-06 5.0603536e-06 
3.33 2.2 50 3.2704229e-05 3.9676241e-09 1.6041950e-09 5.3722100e-05 9.6709341e-06 3.9097761e-06 
3.4 2.2 50 2.8073171e-05 4.4905343e-09 1.3572842e-09 3.8633286e-05 1.1367100e-05 3.6616588e-06 


==> anc/brahms-dAu-mu50-rcBKL01-e.Y32.summary.dat <==
pT Y mu2 lo-mean lo-stddev lo-errbound nlo-mean nlo-stddev nlo-errbound 
0.25 3.2 50 2.9872129e+00 1.6713675e-04 1.0273714e-04 3.0862243e+01 3.8786443e-02 1.5175998e-02 
0.3 3.2 50 1.6983514e+00 1.2799872e-04 5.7450156e-05 1.3225429e+01 2.0546791e-02 7.2967676e-03 
0.35 3.2 50 1.0297043e+00 6.5215498e-05 3.4263865e-05 6.3740843e+00 9.8018349e-03 3.6913424e-03 
0.4 3.2 50 6.5507743e-01 6.1972015e-05 2.1427589e-05 3.3487671e+00 5.9512537e-03 2.1806089e-03 
0.45 3.2 50 4.3260357e-01 2.8308793e-05 1.3945421e-05 1.8776771e+00 3.7553266e-03 1.4099249e-03 
0.5 3.2 50 2.9442571e-01 1.4399546e-05 9.3211982e-06 1.1081143e+00 1.7615647e-03 8.4216519e-04 
0.55 3.2 50 2.0541543e-01 2.0859100e-05 6.4539390e-06 6.8117357e-01 1.0751867e-03 5.6951369e-04 
0.6 3.2 50 1.4631643e-01 9.8395288e-06 4.5546774e-06 4.3451629e-01 9.8925379e-04 3.6399205e-04 
0.65 3.2 50 1.0608414e-01 8.5761892e-06 3.2176722e-06 2.8402143e-01 8.6728408e-04 2.5423551e-04 
0.7 3.2 50 7.8091686e-02 7.0788273e-06 2.3506485e-06 1.9045686e-01 5.5913158e-04 1.7763401e-04 
0.75 3.2 50 5.8253343e-02 5.0025300e-06 1.7142834e-06 1.3029686e-01 3.8808373e-04 1.2786790e-04 
0.8 3.2 50 4.3964343e-02 2.5971727e-06 1.2858491e-06 9.0986400e-02 3.4368148e-04 9.2582574e-05 
0.85 3.2 50 3.3524386e-02 2.3685008e-06 9.6535355e-07 6.4617757e-02 1.9285534e-04 6.6690965e-05 
0.9 3.2 50 2.5799657e-02 1.7228358e-06 7.3860860e-07 4.6444671e-02 1.2189735e-04 4.7451379e-05 
0.95 3.2 50 2.0019686e-02 1.1369490e-06 5.6273535e-07 3.3842629e-02 8.6552226e-05 3.8026149e-05 
1 3.2 50 1.5651371e-02 9.2228642e-07 4.3000165e-07 2.4977557e-02 4.3517512e-05 3.0087288e-05 
1.05 3.2 50 1.2318786e-02 6.7279496e-07 3.3873706e-07 1.8584014e-02 2.7022289e-05 2.3935855e-05 
1.09 3.2 50 1.0216429e-02 3.8065465e-07 2.7677508e-07 1.4823686e-02 4.3732611e-05 1.8815931e-05 
1.2 3.2 50 6.2197071e-03 3.7231762e-07 1.6208703e-07 8.1256600e-03 2.2283583e-05 1.0987406e-05 
1.29 3.2 50 4.2166457e-03 2.5894606e-07 1.0752757e-07 5.1084914e-03 7.3947963e-06 7.3294763e-06 
1.4 3.2 50 2.6700129e-03 1.4259977e-07 6.6801105e-08 2.9797657e-03 6.2994895e-06 4.4649095e-06 
1.49 3.2 50 1.8610757e-03 8.4996999e-08 4.5256744e-08 1.9580786e-03 8.5736330e-06 3.3111310e-06 
1.6 3.2 50 1.2138086e-03 7.4723982e-08 2.8377807e-08 1.1994814e-03 3.4792915e-06 2.0021627e-06 
1.69 3.2 50 8.6425486e-04 3.7061449e-08 1.9711817e-08 8.1473543e-04 3.2962381e-06 1.4822380e-06 
1.8 3.2 50 5.7681329e-04 2.5694437e-08 1.2669425e-08 5.1626871e-04 1.8313746e-06 9.6252983e-07 
1.89 3.2 50 4.1766314e-04 1.3495275e-08 8.9000506e-09 3.5871086e-04 1.8942122e-06 7.2793847e-07 
2 3.2 50 2.8397043e-04 1.0900290e-08 5.8401953e-09 2.3371100e-04 1.1847875e-06 4.8854772e-07 
2.13 3.2 50 1.8199314e-04 7.7906275e-09 3.5129927e-09 1.4346443e-04 9.3806151e-07 3.1977651e-07 
2.2 3.2 50 1.4386571e-04 6.3406689e-09 2.6999574e-09 1.1059771e-04 3.6678087e-07 2.4029863e-07 
2.3 3.2 50 1.0334429e-04 4.8318670e-09 1.9157092e-09 7.6881714e-05 3.1154759e-07 1.6956914e-07 
2.4 3.2 50 7.4624071e-05 4.0397009e-09 1.3177134e-09 5.4047543e-05 2.2662583e-07 1.2944765e-07 
2.5 3.2 50 5.4147743e-05 2.4400569e-09 9.1662884e-10 3.8195929e-05 2.3931827e-07 9.8922807e-08 
2.55 3.2 50 4.6201514e-05 2.3067779e-09 7.6921795e-10 3.2137271e-05 1.0290364e-07 8.2907392e-08 
2.6 3.2 50 3.9462043e-05 1.9783522e-09 6.4035990e-10 2.7131614e-05 1.2004740e-07 7.0477267e-08 
2.7 3.2 50 2.8871743e-05 1.1938619e-09 4.4828034e-10 1.9302014e-05 1.1283644e-07 5.0339272e-08 
2.8 3.2 50 2.1197529e-05 7.7036964e-10 3.1821776e-10 1.3825900e-05 4.7190919e-08 3.5142665e-08 
2.9 3.2 50 1.5611757e-05 6.7793203e-10 2.2506015e-10 9.9304771e-06 5.9198031e-08 2.6994165e-08 
3 3.2 50 1.1529171e-05 5.2566770e-10 1.6199473e-10 7.1613929e-06 5.4042155e-08 2.6061794e-08 
3.1 3.2 50 8.5347314e-06 2.9930532e-10 1.1694394e-10 5.1873729e-06 3.5566408e-08 1.6361104e-08 
3.2 3.2 50 6.3307929e-06 2.2606663e-10 8.2743456e-11 3.7623586e-06 1.7171130e-08 1.1370195e-08 
3.31 3.2 50 4.5668200e-06 1.4966630e-10 5.6980364e-11 2.6545071e-06 1.2621494e-08 8.0883879e-09 
3.4 3.2 50 3.5002271e-06 1.1435712e-10 4.2006803e-11 1.9976900e-06 8.3347243e-09 6.0532089e-09 


==> anc/brahms-dAu-mu50-rcBKL01.Y22.summary.dat <==
pT Y mu2 lomean lostddev loerrbound nlomean nlostddev nloerrbound
0.35 2.2 50 2.5310533e+00 0 1.5781801e-04 1.2458017e+00 7.9713272e-02 7.4612665e-02
0.4 2.2 50 1.6261750e+00 0 1.0182936e-04 8.6913717e-01 3.6175260e-02 5.3862321e-02
0.45 2.2 50 1.0846033e+00 0 6.8042645e-05 5.5151983e-01 5.9638353e-02 4.0470890e-02
0.5 2.2 50 7.4533200e-01 0 4.6618070e-05 3.8840600e-01 3.7703954e-02 3.0750786e-02
0.55 2.2 50 5.2499083e-01 0 3.2847661e-05 2.7068183e-01 4.2550113e-02 2.2624261e-02
0.6 2.2 50 3.7749867e-01 0 2.3610928e-05 1.6960067e-01 2.3311485e-02 1.6478560e-02
0.65 2.2 50 2.7630350e-01 0 1.7274890e-05 1.1506067e-01 2.2949207e-02 1.4648228e-02
0.7 2.2 50 2.0532467e-01 0 1.2773679e-05 8.3733100e-02 1.6305175e-02 1.0952346e-02
0.75 2.2 50 1.5462467e-01 0 9.5687300e-06 5.8172217e-02 9.1930745e-03 8.6492958e-03
0.8 2.2 50 1.1782117e-01 0 7.3402452e-06 4.2673413e-02 2.5948394e-02 8.3292923e-03
0.85 2.2 50 9.0724283e-02 0 5.6360022e-06 2.9014983e-02 9.1776325e-03 5.8280221e-03
0.9 2.2 50 7.0513217e-02 0 4.3476038e-06 1.9963428e-02 8.5279234e-03 5.0595312e-03
0.95 2.2 50 5.5261900e-02 0 3.4087226e-06 1.0819979e-02 6.8989959e-03 4.2098924e-03
1 2.2 50 4.3645483e-02 0 2.6788518e-06 7.9294450e-03 3.8328482e-03 3.6652745e-03
1.05 2.2 50 3.4708650e-02 0 2.1267685e-06 2.7425867e-03 4.7585988e-03 2.9127130e-03
1.09 2.2 50 2.9029467e-02 0 1.7723771e-06 2.0412100e-03 2.9854468e-03 2.8318895e-03
1.2 2.2 50 1.8101950e-02 0 1.0992892e-06 -1.3107423e-03 2.0669088e-03 1.8197929e-03
1.29 2.2 50 1.2527433e-02 0 7.5482525e-07 -3.2090293e-03 1.9967930e-03 1.5695339e-03
1.4 2.2 50 8.1459250e-03 0 4.8936709e-07 -3.2540123e-03 2.0831143e-03 1.1892805e-03
1.45 2.2 50 6.7421083e-03 0 4.0487938e-07 -4.6790417e-03 6.9097016e-04 1.0064227e-03
1.49 2.2 50 5.8102517e-03 0 3.4831545e-07 -4.8340100e-03 1.7970580e-03 9.0511679e-04
1.55 2.2 50 4.6681867e-03 0 2.7913880e-07 -4.7857967e-03 8.0491406e-04 8.1852605e-04
1.6 2.2 50 3.9043167e-03 0 2.3171137e-07 -4.9267700e-03 1.1315667e-03 7.1002989e-04
1.69 2.2 50 2.8528300e-03 0 1.6543919e-07 -4.4179317e-03 6.4693428e-04 5.7713153e-04
1.8 2.2 50 1.9694300e-03 0 1.1269707e-07 -3.6181067e-03 5.7060402e-04 4.5705968e-04
1.89 2.2 50 1.4688250e-03 0 8.2233620e-08 -3.3372767e-03 1.0335074e-03 3.8858832e-04
2 2.2 50 1.0379933e-03 0 5.7656664e-08 -3.3118900e-03 4.4324336e-04 2.9931452e-04
2.13 2.2 50 6.9867350e-04 0 3.7894521e-08 -2.9215133e-03 3.8446815e-04 2.3501884e-04
2.2 2.2 50 5.6810800e-04 0 3.0340278e-08 -2.6267950e-03 3.2486016e-04 1.9884753e-04
2.3 2.2 50 4.2580383e-04 0 2.2399767e-08 -2.3334117e-03 2.3210199e-04 1.7437567e-04
2.4 2.2 50 3.2171767e-04 0 1.6572767e-08 -2.1152300e-03 2.3508843e-04 1.3378501e-04
2.5 2.2 50 2.4490667e-04 0 1.2341568e-08 -1.8392267e-03 2.8715446e-04 1.2402232e-04
2.55 2.2 50 2.1427617e-04 0 1.0647628e-08 -1.7368567e-03 1.5377330e-04 1.1098435e-04
2.6 2.2 50 1.8781233e-04 0 9.3212246e-09 -1.7018267e-03 1.0305950e-04 1.0434704e-04
2.7 2.2 50 1.4500633e-04 0 7.0179917e-09 -1.5644650e-03 2.1842709e-04 8.9856786e-05
2.8 2.2 50 1.1269150e-04 0 5.3301615e-09 -1.3192133e-03 8.8887946e-05 8.0329332e-05
2.9 2.2 50 8.8123983e-05 0 4.0791394e-09 -1.1657242e-03 1.0020722e-04 6.7882205e-05
3 2.2 50 6.9317517e-05 0 3.1091132e-09 -1.0699632e-03 9.3933755e-05 6.2502934e-05
3.1 2.2 50 5.4831400e-05 0 2.3989280e-09 -9.9786633e-04 7.3877363e-05 5.2138391e-05
3.2 2.2 50 4.3606283e-05 0 1.8789873e-09 -8.7718617e-04 8.7508118e-05 4.9634230e-05
3.33 2.2 50 3.2618417e-05 0 1.4016689e-09 -7.8649883e-04 5.5105859e-05 3.7210554e-05
3.4 2.2 50 2.7993150e-05 0 1.1878389e-09 -7.5194233e-04 6.4064548e-05 3.5245430e-05


==> anc/brahms-dAu-mu50-rcBKL01.Y32.summary.dat <==
pT Y mu2 lomean lostddev loerrbound nlomean nlostddev nloerrbound
0.25 3.2 50 2.9872517e+00 0 1.0415413e-04 1.6586083e+00 1.2064184e-02 1.6626508e-02
0.3 3.2 50 1.6983367e+00 0 5.7913205e-05 1.0047187e+00 2.0467682e-02 1.0099472e-02
0.35 3.2 50 1.0297183e+00 0 3.4490369e-05 6.3477433e-01 9.8911843e-03 6.7024172e-03
0.4 3.2 50 6.5504167e-01 0 2.1533557e-05 4.1401367e-01 2.5621289e-03 4.2667110e-03
0.45 3.2 50 4.3260650e-01 0 1.4057423e-05 2.8368833e-01 4.0809660e-03 2.9254712e-03
0.5 3.2 50 2.9443167e-01 0 9.4187402e-06 1.9425583e-01 2.3696961e-03 2.1606366e-03
0.55 3.2 50 2.0541567e-01 0 6.4671015e-06 1.3596200e-01 1.1333758e-03 1.5371211e-03
0.6 3.2 50 1.4631200e-01 0 4.5406804e-06 9.9761567e-02 2.5102406e-03 1.2054690e-03
0.65 3.2 50 1.0608467e-01 0 3.2495272e-06 7.2809300e-02 9.6984813e-04 8.5863170e-04
0.7 3.2 50 7.8089667e-02 0 2.3544236e-06 5.2939900e-02 9.9298667e-04 6.6895469e-04
0.75 3.2 50 5.8253683e-02 0 1.7324050e-06 3.9819800e-02 7.3046845e-04 5.0337827e-04
0.8 3.2 50 4.3964617e-02 0 1.2964708e-06 3.0056467e-02 4.7356108e-04 4.0715978e-04
0.85 3.2 50 3.3523817e-02 0 9.7607104e-07 2.2143017e-02 6.8266830e-04 3.1215390e-04
0.9 3.2 50 2.5800350e-02 0 7.4226514e-07 1.7503100e-02 4.1421195e-04 2.8962847e-04
0.95 3.2 50 2.0020517e-02 0 5.6444276e-07 1.3396833e-02 1.9966772e-04 2.0310797e-04
1 3.2 50 1.5651533e-02 0 4.3692173e-07 1.0220110e-02 1.7807655e-04 1.7040457e-04
1.05 3.2 50 1.2318767e-02 0 3.3784451e-07 7.9658300e-03 1.8727092e-04 1.4616297e-04
1.09 3.2 50 1.0217067e-02 0 2.7711748e-07 6.5369250e-03 7.3888592e-05 1.2237763e-04
1.2 3.2 50 6.2198750e-03 0 1.6390031e-07 3.8456833e-03 1.3795090e-04 7.2865554e-05
1.29 3.2 50 4.2167950e-03 0 1.1074532e-07 2.4762867e-03 1.0051956e-04 5.2611820e-05
1.4 3.2 50 2.6700867e-03 0 6.6254207e-08 1.5040867e-03 5.5597554e-05 3.5043014e-05
1.49 3.2 50 1.8610950e-03 0 4.4634683e-08 9.6906967e-04 3.7025368e-05 2.7645527e-05
1.6 3.2 50 1.2138200e-03 0 2.8448024e-08 5.9318533e-04 3.4276698e-05 1.8987179e-05
1.69 3.2 50 8.6424567e-04 0 1.9935478e-08 3.7882033e-04 1.3365451e-05 1.4172009e-05
1.8 3.2 50 5.7682600e-04 0 1.2751419e-08 2.2257750e-04 1.0817315e-05 1.0368530e-05
1.89 3.2 50 4.1767650e-04 0 8.9183600e-09 1.4290433e-04 9.9654017e-06 8.3461454e-06
2 3.2 50 2.8397083e-04 0 5.7519273e-09 8.0412167e-05 7.8508461e-06 6.1175777e-06
2.13 3.2 50 1.8199133e-04 0 3.5379591e-09 3.8950167e-05 5.1786868e-06 4.1759648e-06
2.2 3.2 50 1.4386883e-04 0 2.7395377e-09 2.1522167e-05 4.3638554e-06 3.2932158e-06
2.3 3.2 50 1.0333783e-04 0 1.8923626e-09 9.9970533e-06 2.8435165e-06 2.5595636e-06
2.4 3.2 50 7.4623167e-05 0 1.3191862e-09 4.5136652e-07 1.8352711e-06 2.0800443e-06
2.5 3.2 50 5.4147400e-05 0 9.3403209e-10 -2.4652915e-06 1.9781268e-06 1.5826267e-06
2.55 3.2 50 4.6201417e-05 0 7.8773297e-10 -2.5292042e-06 1.7666157e-06 1.3266499e-06
2.6 3.2 50 3.9460683e-05 0 6.7140697e-10 -2.6610430e-06 1.5658219e-06 1.1688886e-06
2.7 3.2 50 2.8871167e-05 0 4.6098705e-10 -4.3379967e-06 9.9980299e-07 9.0181403e-07
2.8 3.2 50 2.1197133e-05 0 3.2632703e-10 -5.3361917e-06 6.8063210e-07 7.3744456e-07
2.9 3.2 50 1.5611417e-05 0 2.3554120e-10 -5.0921333e-06 1.0024038e-06 5.5369663e-07
3 3.2 50 1.1528900e-05 0 1.6739548e-10 -4.3740567e-06 4.5723375e-07 4.3512517e-07
3.1 3.2 50 8.5346267e-06 0 1.1975534e-10 -3.8635183e-06 2.3272790e-07 3.4196941e-07
3.2 3.2 50 6.3306017e-06 0 8.3602579e-11 -3.5133000e-06 2.7838024e-07 2.7694855e-07
3.31 3.2 50 4.5667700e-06 0 5.8000709e-11 -2.8470050e-06 3.4468963e-07 2.1649452e-07
3.4 3.2 50 3.5001683e-06 0 4.3003221e-11 -2.4542950e-06 3.4472892e-07 1.8242800e-07


==> anc/star-dAu-mu10-rcBKL01-e.Y4.summary.dat <==
pT Y mu2 lo-mean lo-stddev lo-errbound nlo-mean nlo-stddev nlo-errbound 
0.95 4 10 5.2709314e-03 1.4642683e-07 8.5350954e-08 1.5163571e-02 7.4578270e-06 7.4472153e-06 
1.03 4 10 3.3202157e-03 1.3510389e-07 5.2669951e-08 8.5300314e-03 1.2961210e-05 4.1539348e-06 
1.05 4 10 2.9629857e-03 1.2057684e-07 4.6619435e-08 7.4137314e-03 1.1274252e-05 3.6454572e-06 
1.1 4 10 2.2346071e-03 7.8869564e-08 3.4586284e-08 5.2489129e-03 1.4229446e-05 2.6951160e-06 
1.15 4 10 1.6903943e-03 5.7035614e-08 2.5867074e-08 3.7313886e-03 5.1606518e-06 1.8980924e-06 
1.21 4 10 1.2132157e-03 4.3377790e-08 1.8071359e-08 2.4994529e-03 9.0877810e-06 1.2935412e-06 
1.25 4 10 9.7402186e-04 4.0218789e-08 1.4359410e-08 1.9170329e-03 5.3579813e-06 9.9323409e-07 
1.3 4 10 7.4118857e-04 3.5131822e-08 1.1014443e-08 1.3806229e-03 1.5130359e-06 7.0988610e-07 
1.38 4 10 4.7971186e-04 1.9562563e-08 6.9082783e-09 8.2248857e-04 1.6304570e-06 4.1297091e-07 
1.43 4 10 3.6575514e-04 1.2005101e-08 5.1363495e-09 5.9684100e-04 5.9633979e-07 3.0125997e-07 
1.5 4 10 2.5020629e-04 8.9716106e-09 3.5118038e-09 3.8228414e-04 2.9091011e-07 1.9314107e-07 
1.55 4 10 1.9069186e-04 7.5295337e-09 2.6019824e-09 2.7875886e-04 9.9265091e-07 1.5464651e-07 
1.6 4 10 1.4523443e-04 6.0203736e-09 1.9779746e-09 2.0332500e-04 7.8004341e-07 1.1118216e-07 
1.67 4 10 9.9009971e-05 2.9566942e-09 1.2995807e-09 1.3080443e-04 3.7389947e-07 7.6296155e-08 
1.72 4 10 7.5180886e-05 2.0559520e-09 9.6457339e-10 9.5377814e-05 2.2683561e-07 5.7356454e-08 
1.78 4 10 5.3898471e-05 1.9136459e-09 6.7520880e-10 6.5217357e-05 1.4227875e-07 3.8723729e-08 
1.84 4 10 3.8522857e-05 1.3145962e-09 4.6622921e-10 4.4476143e-05 6.6355059e-08 2.4156333e-08 
1.91 4 10 2.5913757e-05 1.0083326e-09 2.9853835e-10 2.8408586e-05 3.9301197e-08 1.5849214e-08 
1.99 4 10 1.6353200e-05 4.8989795e-10 1.8138153e-10 1.6908414e-05 1.7416530e-08 9.7420097e-09 


==> anc/star-dAu-mu10-rcBKL01.Y4.summary.dat <==
pT Y mu2 lomean lostddev loerrbound nlomean nlostddev nloerrbound
0.95 4 10 5.2709314e-03 0 8.5350954e-08 2.7062171e-03 2.9634514e-05 1.7568237e-05
1.03 4 10 3.3202157e-03 0 5.2669951e-08 1.6812900e-03 1.2073429e-05 1.0384057e-05
1.05 4 10 2.9629857e-03 0 4.6619435e-08 1.4902257e-03 9.7203334e-06 1.0904006e-05
1.1 4 10 2.2346071e-03 0 3.4586284e-08 1.1000100e-03 1.8486793e-05 7.8377800e-06
1.15 4 10 1.6903943e-03 0 2.5867074e-08 8.2153686e-04 7.6795328e-06 5.8602389e-06
1.21 4 10 1.2132157e-03 0 1.8071359e-08 5.8352786e-04 3.6244042e-06 4.2991484e-06
1.25 4 10 9.7402186e-04 0 1.4359410e-08 4.5569600e-04 3.7227879e-06 3.5431398e-06
1.3 4 10 7.4118857e-04 0 1.1014443e-08 3.4080229e-04 5.8101196e-06 2.9989755e-06
1.38 4 10 4.7971186e-04 0 6.9082783e-09 2.1085543e-04 1.6709551e-06 1.7824260e-06
1.43 4 10 3.6575514e-04 0 5.1363495e-09 1.5378014e-04 2.2364651e-06 1.3727167e-06
1.5 4 10 2.5020629e-04 0 3.5118038e-09 9.9073143e-05 4.3069697e-06 1.1117820e-06
1.55 4 10 1.9069186e-04 0 2.6019824e-09 7.4032000e-05 2.2323731e-06 8.2057368e-07
1.6 4 10 1.4523443e-04 0 1.9779746e-09 5.3110471e-05 8.3218943e-07 5.7439820e-07
1.67 4 10 9.9009971e-05 0 1.2995807e-09 3.3829957e-05 6.5719188e-07 4.2753630e-07
1.72 4 10 7.5180886e-05 0 9.6457339e-10 2.4101614e-05 5.3833317e-07 3.6807415e-07
1.78 4 10 5.3898471e-05 0 6.7520880e-10 1.5767371e-05 3.2698817e-07 2.5115283e-07
1.84 4 10 3.8522857e-05 0 4.6622921e-10 1.0257363e-05 3.2875479e-07 1.8407546e-07
1.91 4 10 2.5913757e-05 0 2.9853835e-10 5.9146071e-06 2.2785082e-07 1.2396741e-07
1.99 4 10 1.6353200e-05 0 1.8138153e-10 3.0336929e-06 9.8282153e-08 8.4574447e-08


==> anc/star-dAu-mu50-rcBKL01-e.Y4.summary.dat <==
pT Y mu2 lo-mean lo-stddev lo-errbound nlo-mean nlo-stddev nlo-errbound 
0.95 4 50 2.9561471e-03 7.4778585e-08 2.9212123e-08 7.7155186e-03 6.9769220e-06 3.5711864e-06 
1.03 4 50 1.8183586e-03 4.3236417e-08 1.7082082e-08 4.2633014e-03 6.2391561e-06 1.9801362e-06 
1.05 4 50 1.6132271e-03 3.6140316e-08 1.5087083e-08 3.6870157e-03 5.0327183e-06 1.8007267e-06 
1.1 4 50 1.1991200e-03 2.3299295e-08 1.0870314e-08 2.5857214e-03 7.4133035e-06 1.2898466e-06 
1.15 4 50 8.9418314e-04 1.7763756e-08 7.8859060e-09 1.8179786e-03 2.4172442e-06 9.1283478e-07 
1.21 4 50 6.3096614e-04 1.3829870e-08 5.3077713e-09 1.2038571e-03 5.1643661e-06 6.3168037e-07 
1.25 4 50 5.0093143e-04 1.1854561e-08 4.1393158e-09 9.1458657e-04 2.7905267e-06 4.4742328e-07 
1.3 4 50 3.7594514e-04 6.1278887e-09 2.9776167e-09 6.5131057e-04 9.2005650e-07 3.0611916e-07 
1.38 4 50 2.3806100e-04 6.2105900e-09 1.8212156e-09 3.8235343e-04 6.6439658e-07 1.8244680e-07 
1.43 4 50 1.7906857e-04 3.6977655e-09 1.3307213e-09 2.7481871e-04 6.0290457e-07 1.4088082e-07 
1.5 4 50 1.2022643e-04 2.1946131e-09 8.4669962e-10 1.7334929e-04 1.5103047e-07 8.1645336e-08 
1.55 4 50 9.0422171e-05 1.8069029e-09 6.1639698e-10 1.2519700e-04 5.0305637e-07 6.2344955e-08 
1.6 4 50 6.7965357e-05 9.2405495e-10 4.4178045e-10 9.0383643e-05 3.4846732e-07 4.5782319e-08 
1.67 4 50 4.5495214e-05 5.6170295e-10 2.8663923e-10 5.7337443e-05 1.5794762e-07 3.1238859e-08 
1.72 4 50 3.4099171e-05 5.9453292e-10 2.0734651e-10 4.1374429e-05 1.0298807e-07 2.2836143e-08 
1.78 4 50 2.4069786e-05 3.3135467e-10 1.3787847e-10 2.7952414e-05 6.3449044e-08 1.5138870e-08 
1.84 4 50 1.6939014e-05 2.2314999e-10 9.3841198e-11 1.8837543e-05 2.0715133e-08 9.9710174e-09 
1.91 4 50 1.1190957e-05 1.6781914e-10 5.7186737e-11 1.1844757e-05 1.5424920e-08 6.2166156e-09 
1.99 4 50 6.9183314e-06 1.0507529e-10 3.2499121e-11 6.9345443e-06 8.7281333e-09 3.7193490e-09 


==> anc/star-dAu-mu50-rcBKL01.Y4.summary.dat <==
pT Y mu2 lomean lostddev loerrbound nlomean nlostddev nloerrbound
0.95 4 50 2.9561471e-03 0 2.9212123e-08 2.9011443e-03 1.0239838e-05 8.2370900e-06
1.03 4 50 1.8183586e-03 0 1.7082082e-08 1.7982100e-03 7.9777476e-06 5.0060725e-06
1.05 4 50 1.6132271e-03 0 1.5087083e-08 1.5949757e-03 4.2554901e-06 4.2817698e-06
1.1 4 50 1.1991200e-03 0 1.0870314e-08 1.1868343e-03 4.7168841e-06 3.2506093e-06
1.15 4 50 8.9418314e-04 0 7.8859060e-09 8.8665157e-04 1.9212833e-06 2.5507945e-06
1.21 4 50 6.3096614e-04 0 5.3077713e-09 6.2456114e-04 3.3342283e-06 1.9799063e-06
1.25 4 50 5.0093143e-04 0 4.1393158e-09 4.9654714e-04 1.6481802e-06 1.4447847e-06
1.3 4 50 3.7594514e-04 0 2.9776167e-09 3.7105357e-04 2.0107428e-06 1.1352154e-06
1.38 4 50 2.3806100e-04 0 1.8212156e-09 2.3221743e-04 1.0932762e-06 8.1684844e-07
1.43 4 50 1.7906857e-04 0 1.3307213e-09 1.7404714e-04 6.1974198e-07 5.5050402e-07
1.5 4 50 1.2022643e-04 0 8.4669962e-10 1.1528200e-04 2.7706111e-07 3.8370578e-07
1.55 4 50 9.0422171e-05 0 6.1639698e-10 8.6404086e-05 3.5331226e-07 2.9298544e-07
1.6 4 50 6.7965357e-05 0 4.4178045e-10 6.4131529e-05 1.2598978e-07 2.2033083e-07
1.67 4 50 4.5495214e-05 0 2.8663923e-10 4.2231614e-05 2.0255445e-07 1.6111989e-07
1.72 4 50 3.4099171e-05 0 2.0734651e-10 3.1150700e-05 1.7357008e-07 1.2001188e-07
1.78 4 50 2.4069786e-05 0 1.3787847e-10 2.1647257e-05 1.1413154e-07 8.6460599e-08
1.84 4 50 1.6939014e-05 0 9.3841198e-11 1.4909371e-05 8.5209736e-08 6.0434279e-08
1.91 4 50 1.1190957e-05 0 5.7186737e-11 9.5985071e-06 4.3147357e-08 3.9606544e-08
1.99 4 50 6.9183314e-06 0 3.2499121e-11 5.7484600e-06 3.8303474e-08 2.8470874e-08

